A Fully Implicit Method for Robust Frictional Contact Handling in Elastic Rods

Accurate frictional contact is critical in simulating the assembly of rod-like structures in the practical world, such as knots, hairs, flagella, and more. Due to their high geometric nonlinearity and elasticity, rod-on-rod contact remains a challenging problem tackled by researchers in both computational mechanics and computer graphics. Typically, frictional contact is regarded as constraints for the equations of motions of a system. Such constraints are often computed independently at every time step in a dynamic simulation, thus slowing down the simulation and possibly introducing numerical convergence issues. This paper proposes a fully implicit penalty-based frictional contact method, Implicit Contact Model (IMC), that efficiently and robustly captures accurate frictional contact responses. We showcase our algorithm's performance in achieving visually realistic results for the challenging and novel contact scenario of flagella bundling in fluid medium, a significant phenomenon in biology that motivates novel engineering applications in soft robotics. In addition to this, we offer a side-by-side comparison with Incremental Potential Contact (IPC), a state-of-the-art contact handling algorithm. We show that IMC possesses comparable performance to IPC while converging at a faster rate.

==> anc/supplement.tex <==
\documentclass[final,1p,times,column]{elsarticle}
\usepackage[ruled,vlined]{algorithm2e}
\usepackage{graphicx}
\usepackage{float}
\usepackage[english]{babel}
%% The amssymb package provides various useful mathematical symbols
\usepackage{amssymb}
\usepackage[normalem]{ulem}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{amsfonts}
\usepackage{enumerate}
\usepackage{multirow}
\usepackage{hyperref}
% \usepackage{xr}

\graphicspath{{images/appendix_images}}

% \journal{Extreme Mechanics Letters}

\newcommand\nnfootnote[1]{%
  \begin{NoHyper}
  \renewcommand\thefootnote{}\footnote{#1}%
  \addtocounter{footnote}{-1}%
  \end{NoHyper}
}

% \usepackage[usernames,dvipsnames]{xcolor}
% \newcommand{\planning}[1]{\noindent   {\colorbox{Mahogany}{\color{White}
%  PLANNING:} \color{Bittersweet}#1\normalcolor}}
% \newcommand{\continue}[1]{\noindent  {\colorbox{RoyalBlue} {\color{White}
% CONTINUE HERE:} \color{RoyalBlue} #1 \normalcolor}}
% \newcommand{\revise}[1]{\noindent  {\colorbox{Fuchsia}{\color{White} 
% REVISE:} \color{Fuchsia}  #1 \normalcolor}}
% \newcommand{\flushout}[1]{\noindent {\colorbox{OliveGreen}{\color{White} 
% FLUSH-OUT:} \color{OliveGreen} #1 \normalcolor}}
% \newcommand{\fix}[1]{\noindent  {\colorbox{BrickRed}{\color{White} 
% FIX:}  \color{BrickRed}#1\normalcolor}}
% \newcommand{\note}[1]{\noindent  {\colorbox{Goldenrod}{\color{White} 
% NOTE:}  \color{Goldenrod} #1 \normalcolor}}
% \newcommand{\addref}[1]{\noindent  {\colorbox{blue}{\color{White} 
% R:}  \color{blue} #1 \normalcolor}}

\begin{document}

\begin{frontmatter}

\title{A Fully Implicit Method for Robust \\ Frictional Contact Handling in Elastic Rods \\
--- Supplemental Information ---}

\author[a]{Dezhong Tong$^{*,}$}
\author[b]{Andrew Choi$^{*,}$}
\author[c]{Jungseock Joo}
\author[a]{M. Khalid Jawed$^{\dagger,}$}

\nnfootnote{$^*$ Equal contribution.}
\nnfootnote{$^\dagger$ Corresponding author. email: \url{khalidjm@seas.ucla.edu}}


\address[a]{Department of Mechanical and Aerospace Engineering,}
\address[b]{Department of Computer Science,}
\address[c]{Department of Communication, \\ University of California, Los Angeles, \\ Los Angeles, California 90095, United States}

% \maketitle

\end{frontmatter}

\appendix
\section{Fluid Model}
\label{sec:fluid_medium}
% Dezhong
In this section, we formulate the relationship between velocity and hydrodynamic forces for each node in a discretized rod. We utilize Regularized Stokeslet Segments (RSS)~\cite{cortez2018regularized} method to capture the viscous drag forces exerted on a slender rod moving in a viscous fluid as shown in Fig.~2(c).
The Stokeslet, the primary Green's function of Stokes flow, represents solutions for the Stokes equations as a superposition of fundamental solutions. The methods of regularized Stokeslets have been implemented in numerous studies such as self-propelled microorganisms~\cite{cisneros2010fluid}~\cite{spagnolie2012hydrodynamics}, hyperactivated sperm motility~\cite{olson2011coupling}~\cite{simons2015fully}, and flagella bundling~\cite{flores2005study}~\cite{huang2021numerical}. 

For a particular choice of regularization~\cite{cortez2018regularized}, the relationship of the velocity at an evaluation point $\hat{\mathbf x}$ and the corresponding regularized force $\mathbf f$ exerted on a point $\mathbf x$ is the regularized Stokeslet:
\begin{equation}
\label{eq:RS}
    8 \pi \eta \mathbf{u} (\hat{\mathbf{x}}) = \left(\frac{1}{R} + \frac{\epsilon^2}{R^3}\right)\mathbf{f}(\mathbf{x}) + \frac{(\mathbf{f}(\mathbf{x}) \cdot \mathbf r)\mathbf r}{R^3},
\end{equation}
where $\eta$ is the fluid viscosity; $\mathbf r = \hat{\mathbf x} - \mathbf x$; $R^2 = \lVert \mathbf r \rVert^2 + \epsilon^2$, and $\epsilon$ is the regularization parameter.

For an edge $\mathbf e^i = \mathbf x_{i+1} - \mathbf x_i$ in a viscous fluid, a point along this edge can be defined by $\mathbf x_\alpha = \mathbf x_i + \alpha (\mathbf x_{i+1} - \mathbf x_i)$, where $\alpha \in [0, 1]$. We assume a linear density of the force $\mathbf f_\alpha$ applied on the edge: $\mathbf{f}_\alpha= \mathbf{f}_i + \alpha (\mathbf{f}_{i+1} - \mathbf{f}_i)$. With this, we obtain the relationship between the velocity at $\hat{\mathbf x}$ and the linear force density as
\begin{equation}
\label{eq:RSS}
    8 \pi \eta \mathbf{u}(\hat{\mathbf{x}}) = \lVert \mathbf e \rVert \int_0^1 \left[\left(\frac{1}{R_\alpha} + \frac{\epsilon^2}{R_\alpha^3}\right)\mathbf{f}_\alpha + \frac{(\mathbf{f}_\alpha \cdot \mathbf r_\alpha)\mathbf r_\alpha}{R_\alpha^3} \right] d\alpha,
\end{equation}
where $\lVert \mathbf e \rVert$ is the length of the edge $\mathbf e$. Through integration, we can then rewrite Eq.~\ref{eq:RSS} as
\begin{equation}
\label{eq:intRSS}
    8 \pi \eta \mathbf{u}(\hat{\mathbf{x}}) = \mathbf f_0 (T_{0,-1} + \epsilon^2 T_{0, -3}) + \mathbf f_1 (T_{1,-1} + \epsilon^2 T_{1,-3}) + \sum_{n=0}^3 \mathbf \mathbf c_n T_{n, -3},
\end{equation}
where the coefficients $\mathbf c_n$ are
\begin{equation}
\begin{aligned}
\label{eq:coefRSS}
  \mathbf c_0 &= (\mathbf f_0 \cdot \mathbf {r}_0) \mathbf r_0 ,\\    
  \mathbf c_1 &= (\mathbf f_0 \cdot \mathbf e)\mathbf r_0 + (\mathbf f_0 \cdot \mathbf r_0) \mathbf e + (\mathbf f_1 \cdot \mathbf e) \mathbf r_0,\\
  \mathbf c_2 & = (\mathbf f_0 \cdot \mathbf v) \mathbf v + (\mathbf f_1 \cdot \mathbf r_0) \mathbf e + (\mathbf f_1 \cdot \mathbf e) \mathbf r_0, \\
  \mathbf c_3 &= (\mathbf f_1 \cdot \mathbf e) \mathbf e,
\end{aligned}
\end{equation}
and the sequences of $T_{k,l}$ are
\begin{equation}
\begin{aligned}
\label{eq:coefRSST}
  \mathbf T_{0,-1} &= \frac{1}{\lVert \mathbf e \rVert} \log [\lVert \mathbf e \rVert R_\alpha + (\mathbf r_\alpha \cdot \mathbf e)] \bigg\rvert_{0}^{1},\\    
  \mathbf T_{0,-3} &= -\frac{1}{R_\alpha[\lVert \mathbf e \rVert R_\alpha + (\mathbf r_\alpha \cdot \mathbf e)]} \bigg\rvert_{0}^{1}, \\
  \mathbf T_{1,-1} &= \frac{R_\alpha}{\lVert \mathbf e \rVert^2} \bigg\rvert_{0}^{1} - \frac{\mathbf r_0 \cdot \mathbf e}{\lVert \mathbf e \rVert^2} T_{0, -1}, \\
  \mathbf T_{1,-3} &= -\frac{1}{R_\alpha \lVert \mathbf e \rVert^2} \bigg\rvert_{0}^{1} - \frac{\mathbf r_0 \cdot \mathbf e}{\lVert \mathbf e \rVert^2} T_{0, -3}, \\
  \mathbf T_{2,-3} &= -\frac{\alpha}{R_\alpha \lVert \mathbf e \rVert^2} \bigg\rvert_{0}^{1}  + \frac{1}{\lVert \mathbf e \rVert^2} T_{0, -1} - \frac{\mathbf r_0 \cdot \mathbf e}{\lVert \mathbf e \rVert^2} T_{1, -3}, \\
  \mathbf T_{3,-3} &= -\frac{\alpha^2}{R_\alpha \lVert \mathbf e \rVert^2} \bigg\rvert_{0}^{1}  + \frac{2}{\lVert \mathbf e \rVert^2} T_{1, -1} - \frac{\mathbf r_0 \cdot \mathbf e}{\lVert \mathbf e \rVert^2} T_{2, -3}.
\end{aligned}
\end{equation}
Recall that in DER a flexible rod constitutes $N$ nodes and $N-1$ edges each with length $\lVert \mathbf e^i \rVert$. Therefore, we can formulate hydrodynamic forces for the whole rod through the summation of Eq.~\ref{eq:intRSS} for each segment, resulting in
\begin{equation}
\label{eq:rodRSS}
    8 \pi \eta \mathbf{u}(\hat{\mathbf{x}}) = \sum_{i=0}^{N-2} \left(\mathbb A_1^i \mathbf f_i + \mathbb A_2^i \mathbf f_{i+1}\right),
\end{equation}
where coefficient matrices $\mathbb A_1^i$ and $\mathbb A_2^i$ are
\begin{equation}
\label{eq:CoefRSS}
\begin{aligned}
    \mathbb A_1^i & = \lVert \mathbf e^i \rVert \left[\left(T_{0, -1}^{i, i+1} + \epsilon^2 T_{0, -3}^{i, i+1}\right) + T_{0,-3}^{i, i+1} \left(\mathbf r_i \mathbf r_i^T\right) + T_{1,-3}^{i, i+1}\left(\mathbf r_i (\mathbf e^i)^T  + \mathbf e^i \mathbf r_i^T\right) + T_{2, -3}^{i, i+1} \left(\mathbf e^i (\mathbf e^i)^T\right)\right] - \mathbb A_2^i, \\
    \mathbb A_2^i & = \lVert \mathbf e^i \rVert \left[\left(T_{1, -1}^{i, i+1} + \epsilon^2 T_{1, -3}^{i, i+1}\right) + T_{1,-3}^{i, i+1} \left(\mathbf r_i \mathbf r_i^T\right) + T_{2,-3}^{i, i+1}\left(\mathbf r_i (\mathbf e^i)^T  + \mathbf e^i \mathbf r_i^T\right) + T_{3, -3}^{i, i+1} \left(\mathbf e^i (\mathbf e^i)^T\right)\right].
\end{aligned}
\end{equation}
Finally, by using Eqs.~\ref{eq:rodRSS} and~\ref{eq:CoefRSS}, we can describe the balance between the velocity and the force density along a discretized rod as the linear system
\begin{equation}
\label{eq:rodRSSLinear}
\begin{aligned}
\mathbf U &= \mathbb A \mathbf f,  \\
\mathbf F^\textrm{hydro} &= [\mathbf f_0 \Delta l_0, \mathbf f_0 \Delta l_1, ..., \mathbf f_{N-1} \Delta l_{N-1}]^T,
\end{aligned}
\end{equation}
where $\mathbf U = [\dot{\mathbf x}_0, \dot{\mathbf x}_1, ..., \dot{\mathbf x}_{N-1}]^T$ (the velocity of the liquid at nodal position $\mathbf {x}_i$ has the same speed of the rod due to non-slip boundary); $\mathbf f = [\mathbf f_0, \mathbf f_1, ..., \mathbf f_{N-1} ]^T$ is the force density; $\mathbf F^\textrm{hydro}$ is the hydrodynamic force vector, and $\Delta l_i$ is the Voronoi length at node $\mathbf x_i$.
We assume the density of the fluid to be equal to the density of the rod so that buoyant forces are negligible. 
As stated in Ref~\cite{cortez2018regularized}, we choose the regularization parameter $\epsilon = 1.02h$ based on the value of $\Delta l_i/ h$ where $\Delta l_i$ is the Voronoi length.


% \subsection{Piecewise and Smooth Distance Comparison}
% \label{subsec:piecewise_smooth_comp}
% Simulation results between IMC formulations using both the smooth distance formulation of \cite{choi2021imc} and the piecewise distance formulation of \cite{li2020incremental} were analyzed to compare performance. At a glance, results in Table \ref{tab:metrics} show very similar results between both the distance formulations when averaging the metrics across the whole simulation. To get a closer look, we instead observe the number of instances a ``difficult time step" is experienced as defined in Table \ref{tab:smooth_piecewise_comp}. Here, we can see that the piecewise distance formulation improves upon the smooth formulation across all metrics, thus, motivating us to switch our distance formulation accordingly.

% \begin{table}[!ht]
% \caption{Metrics comparing the robustness of IMC when using both piecewise and smooth distance formulations. We denote a difficult time step (DTS) as any time step that took more than 3 iterations to converge. Given this, we list the total number of difficult time steps, the average iteration count of difficult time steps, as well as the maximum iteration count experienced.
% \newline \newline}
% \centering
% %% \tablesize{} %% You can specify the fontsize here, e.g., \tablesize{\footnotesize}. If commented out \small will be used.apt-get install texlive-full
% \begin{tabular}{|c||c|c|c|c|c|c|}
% \hline
% Model & $M$ & Number of \textbf{DTS} & Average Iterations of \textbf{DTS} & Max Iter \\
% \hline
% \hline
% \multirow{3}{4em}{\centering \textbf{IMC}} & 2	& 94 & 4.15 & 6 \\
%                                 & 3 & 46 & 4.04 & 5  \\
%                                 & 5 & 60 & 4.07 & 5  \\
% \hline
% \multirow{3}{4em}{\centering \textbf{IMC (Smooth)}} & 2 & 152 & 4.62 & 22 \\
%                                          & 3 & 61 & 7.64 & 208 \\
%                                          & 5 & 69 & 4.09 & 6 \\
% \hline
% \end{tabular}
% \label{tab:smooth_piecewise_comp}
% \end{table}

\clearpage

\section{IMC Algorithmic Components}
\label{sec:IMCalgorithmic}
\subsection{Scaling}

Since the radius of the rod may be very thin (in the range of a few mm), collision detection and gradient and Hessian computations may be susceptible to floating point inaccuracies. To mitigate this, we scale all nodes by a factor of $1 / h$ for numeric stability. We denote $\bar \Delta = \Delta / h$ and $\bar \delta = \delta / h$ and as a result, normalize Eq. 9 to become
\begin{equation}
\label{eq:scaled_contact_energy}
    E\left(\bar \Delta, \bar \delta \right) = \begin{cases}
                                (2 - \bar \Delta)^2 & \bar \Delta \in (0, 2 - \bar \delta] \\
                                \left(\frac{1}{K_1} \log(1 + \exp(K_1 (2 - \bar \Delta))) \right)^2, & \bar \Delta \in (2 - \bar \delta, 2 + \bar \delta) \\
                                0 &  \bar \Delta \geq 2 + \bar \delta.
                                 \end{cases}
\end{equation}
Accounting for this scaling in the gradient and Hessian computation can easily be taken care of through the product and chain rule which ends in us multiplying the gradient by $1/h$ and the Hessian by $(1/h)^2$.
With this normalization in mind, we choose a stiffness $K_1$ for a desired $\delta$ through the relation
\begin{equation}
\label{eq:choose_k1}
    K_1(\delta, h) = \frac{15h}{\delta}.
\end{equation}


\subsection{Collision Detection}
% Andrew
\label{subsec:col_detection}

For collision detection, we simply obtain the set of all edge combinations whose minimum distance is less than $2h + \delta$, resulting in the contact set
\begin{equation}
    \mathcal C = \{\mathbf x_{ij} \in \mathcal X \ | \ \Delta_{ij} < 2h + \delta\}.
\end{equation}
As this operation can be quite computationally expensive, we instead compute a candidate set $\hat{\mathcal C} = \{\mathbf x_{ij} \in \mathcal X \ | \ \Delta_{ij} < 2h + \hat{\delta}\}$ at the beginning of each time step where $\hat \delta > \delta$ by a large enough margin. We then compute the actual contact set $\mathcal C$ from the candidate set $\hat{\mathcal C}$ at the start of each iteration, significantly reducing computational cost.

Note that if $\hat \delta$ is not set large enough, certain edge combinations not belonging to the initial set $\hat{\mathcal C}$ may enter the contact zone or even penetrate by the end of the optimization. Our energy formulation in Eq. 9 is capable of dealing with this as minor penetrations do not lead to simulation failure and will be remedied in the next time step. This is in contrast to IPC, which may require a significantly larger $\hat \delta$ and/or more robust collision checking during each iteration of the optimization process.



\subsection{Contact Stiffness}
% Andrew
\label{subsec:contact_stiffness}

As a penalty method, a contact stiffness $k$ is used to scale the contact force and Jacobian. An appropriate value must be used to ensure that penetration (caused by too low of a value) or excessive hovering (caused by too large of a value) does not occur. First, let us denote the set of all $i$ and $j$ node indices of the contact set edge combinations $\mathbf x_{ij} \in \mathcal C$ as the set $\mathcal C_i$.
Then, to generate an appropriate scaling for the contact stiffness, we compute the norm of the sum of forces (minus contact and friction) $\left| \left | \mathbf F^\textrm{total}_i \right| \right|$ experienced by each node in the contact set $\mathcal C$. 
We can denote these forces as the set 
\begin{equation}
    \mathcal F = \left\{ \  \left|\left| \mathbf F^\textrm{total}_i \right|\right| \ | \ i \in \mathcal C_i \ \right\}.
\end{equation}

The maximum force magnitude of these forces can then be used to determine the contact stiffness
\begin{equation}
    k = \max ( \mathcal F) s,
\end{equation}
where $s$ is a constant scaling factor. In all our experiments, we set $s$ to be $1 \times 10^5$. The intuition behind this contact stiffness formulation is to achieve non-penetration through force equilibrium. Furthermore, by using the maximum of $\mathcal F$, if non-penetration can be achieved for the edge with the largest value in $\mathcal F$, then this $k$ value should be large enough to prevent penetration for all other contact pairs as well.

\begin{algorithm}[!t]
\SetAlgoLined
\LinesNumbered
\DontPrintSemicolon
\SetKwInOut{Parameter}{Parameters}
\Parameter{$\alpha_l, \alpha_u, m_1=0.1, m_2=0.9$ \tcp*{Initial interval for $\alpha$}}
\KwIn{$ \mathbf q, \Delta \mathbf q$\tcp*{ DOFs from DER}}
\KwOut{$\alpha$ \tcp*{Newton search magnitude}}
\SetKwProg{Fn}{Function}{:}{}
\SetKwFunction{FMain}{LineSearch}
    \Fn{\FMain{$\mathbf q, \Delta \mathbf q$}}
    {
    iter $\gets 0 $\\
    $\alpha \gets 1$ \\
    success $\gets$ False \\
    $\mathbf{d_0} \gets \mathbf{F}^T (\partial \mathbf F/\partial \mathbf{q}) \Delta \mathbf{q}$ \\
    \While{\normalfont{success is False}} {
         \uIf{$ \alpha m_2 \mathbf{d}_0 <= \frac{1}{2} \lVert \mathbf{F}(\mathbf{q} - \alpha \Delta \mathbf{q}) \rVert^2 - \frac{1}{2} \lVert \mathbf{F}(\mathbf{q}) \rVert^2 <= \alpha m_1 \mathbf{d}_0 $ } {
            success $\gets$ True
        }
        \uElseIf{ $ \frac{1}{2} \lVert \mathbf{F}(\mathbf{q} - \alpha \Delta \mathbf{q}) \rVert^2 - \frac{1}{2} \lVert \mathbf{F}(\mathbf{q}) \rVert^2 < \alpha m_2 \mathbf{d}_0 $}{
            $\alpha_l \gets \alpha$
        }
        \uElse {
            $\alpha_u \gets \alpha $
        }
    \uIf {$|\alpha_l - \alpha_r| <$ \normalfont{small value or iter} $>$ \normalfont{iterMax}} {
        success $\gets$ True
    }
    $\alpha \gets 0.5  (\alpha_l + \alpha_u)$ \\
    iter $\gets$ iter + 1
    }
    \Return $\alpha$
    }
    
\caption{LineSearch}
\label{alg:line_search}
\end{algorithm}


\subsection{Line Search}
% Dezhong
\label{subsec:line_search}
Once the internal forces (e.g., bending force, twisting force, and stretching force), external forces (e.g., viscous dragging force and contact forces), and their respective Jacobians are computed, we can simply use Newton method to find the solution of the equations of motion. 
However, due to the high nonlinearity of the governing equations, convergence for Newton's method may suffer without a line search method.
To rectify this, we perform Goldstein-Price line search in the Newton direction to ensure that the square of the Euclidean norm of total force $\lVert \mathbf F \rVert^2$ in Eq.~7 decreases. 

We design an inner loop for each Newton iteration where we deploy the line search algorithm. This inner loop returns an optimal search step size $\alpha$ until $\lVert \mathbf F \rVert^2$ is smaller than a certain tolerance or until a maximum number of iterations is reached. 
As mentioned in Sec.~3.1, our energy formulation allows us to use a more aggressive line search strategy compared to Ref~\cite{li2020incremental}, resulting in larger search step sizes and faster convergence.
%Our implementation of the line search algorithm helps our frictional contact scheme to be robust with a higher efficiency than the state-of-art frictional contact method in the work of~\cite{li2020incremental}. 
Pseudocode for the line search method can be found in detail in Appendix Algorithm~\ref{alg:line_search}.

\subsection{Full Pseudocode}
\label{subsec:full_psuedocode}

\begin{algorithm}[!h]
\SetAlgoLined
\LinesNumbered
\DontPrintSemicolon
\SetKwInOut{Parameter}{Parameters}
\Parameter{$\delta, \hat \delta, \nu$, tolerance}
\KwIn{$ \mathbf{q}  (t_i), \dot{\mathbf{q}} (t_i)$}
\KwOut{$ \mathbf{q}  (t_{i+1}), \dot{\mathbf{q}} (t_{i+1})$}
\SetKwFunction{free}{free}
\SetKwInOut{Require}{Require}
\Require{\text{boundary conditions} $\gets \free$}
% \KwResult{Generate contact forces and friction}
\SetKwFunction{FMain}{FlagellaSim}
\SetKwProg{Fn}{Function}{:}{}
\SetKwFunction{free_index}{free_index}
\SetKwFunction{collisionDetection}{collisionDetection}
\SetKwFunction{constructCandidateSet}{constructCandidateSet}
\SetKwFunction{updateConStiffness}{updateConStiffness}
\SetKwFunction{genForces}{genForces}
\SetKwFunction{LineSearch}{LineSearch}
\SetKwFunction{genJacobian}{genJacobian}
\SetKwFunction{IMC}{IMC}
    \Fn{\FMain{$\mathbf{q}  (t_i), \dot{\mathbf{q}} (t_i)$}}
    {
        Guess $\mathbf{q}^{(0)} \leftarrow \mathbf{q}  (t_i)$ \\
        $n \gets 0, \ \epsilon \leftarrow \infty$ \\
        $\mathbf {F}^{\textrm{hydro}} \gets \mathbb A^{-1} \dot{\mathbf q}(t_i) \Delta l $  \tcp*{Eq. \ref{eq:rodRSSLinear}} 
        $\mathbf {F}^\textrm{total} \gets \mathbf 0^{\textrm{DOF}} $ \\
        $\mathbf {J}^\textrm{total} \gets \mathbf 0^{\textrm{DOF} \times \textrm{DOF}} $ \\
        \While{$\epsilon >$ \normalfont{tolerance}} {
            $\mathbf{F}^\textrm{int} \leftarrow \genForces(\cdot)$ \tcp*{Eq.~6}
            $\mathbf{J}^\textrm{int} \leftarrow \genJacobian(\cdot)$ \tcp*{$\frac{\partial^2 (E_s + E_t + E_b)}{\partial q_i \partial q_j}$}
            \uIf(\tcp*[f]{run only on first iter}) {$n == 0$} { 
                $\mathcal{\hat C} \gets \constructCandidateSet(\mathbf{x}, \hat \delta)$ \tcp*{\ref{subsec:col_detection}}
                $k \gets \updateConStiffness(\hat{\mathcal C}, \mathbf F^\textrm{int})$ \tcp*{\ref{subsec:contact_stiffness}}
            }
            $\mathcal{C} \gets \collisionDetection(\hat{\mathcal C}, \delta)$ \\
            % $\mathbf{F}_{imc}, \mathbf{J}_{imc}, \alpha \leftarrow \IMC(\mathbf{x}^{(n)}, \mathbf{v}^{(n)}, n)$ \tcp*{Alg 1}
            \For{$\mathbf x, \mathbf x_0 \in \mathcal C$}{
                $\mathbf{F}^\textrm{c}, \mathbf{J}^\textrm{c}, \mathbf{F}^\textrm{fr}, \mathbf{J}^\textrm{fr} \gets \IMC(\mathbf{x}^{(n)}, \mathbf x_0, k, \delta, \nu)$ \tcp*{Alg. 1}
                $\mathbf F^\textrm{total} \gets \mathbf F^\textrm{total} + \mathbf F^\textrm{c} + \mathbf F^\textrm{fr} $ \\
                $\mathbf J^\textrm{total} \gets \mathbf J^\textrm{total} + \mathbf J^\textrm{c} + \mathbf J^\textrm{fr} $ \\
            }
            $\mathbf F^\textrm{total} \gets \mathbf F^\textrm{total} + \mathbf F^\textrm{int} +  \mathbf F^\textrm{hydro}$ \\
            $\mathbf J^\textrm{total} \gets \mathbf J^\textrm{total} + \mathbf J^\textrm{int}$ \\
            $\mathbf{F}^\textrm{free} \gets \mathbf{F}^\textrm{der} (\free)$
            \tcp*{Downsize to only include free DOFs}
            $\mathbf{J}^\textrm{free} \gets \mathbf{J}^\textrm{der}(\free, \ \free)$ \\
            $\Delta \mathbf{q}^\textrm{free} \gets \mathbf{F}^\textrm{free} / \mathbf{J}^\textrm{free}$
            \tcp*{Solve $\mathbf{J}^\textrm{free} \Delta \mathbf{q}^\textrm{free} = \mathbf{F}^\textrm{free}$}
            $\alpha \gets \LineSearch(\mathbf q^\textrm{free}, \Delta \mathbf q^\textrm{free})$ \tcp*{Appendix Alg. \ref{alg:line_search}}
            $\mathbf{q}^{(n+1)}(\free) \gets \mathbf{q}^{(n)}(\free) - \alpha \Delta \mathbf{q}_\textrm{free}$ \\
            $\epsilon \leftarrow \left\Vert \mathbf{F}^\textrm{free} \right\Vert$ \tcp*{update error}
            $n \leftarrow n + 1$
        }
        $\mathbf{q}  (t_{i+1}) \gets \mathbf{x}^{(n)}$ \\
        $\mathbf{\dot q} (t_{i+1}) \gets (\mathbf{q}  (t_{i+1}) - \mathbf{q}  (t_{i})) / dt$ \\
        \Return $\mathbf{q} (t_{i+1}), \mathbf{\dot q} (t_{i+1})$
    }
\caption{Flagella Simulation}
\label{alg:flag_sim}
\end{algorithm}


\clearpage

\section{Frictional Contact Force Validation} 

In this section, we provide validation for our generated frictional contact forces against theory concerning the contact scenario of knot tying. We first showcase validation against the theoretical relation for tightening trefoil knots formulated in \cite{audoly2007elastic} similar to our prior work in \cite{choi2021imc}. In addition to this, we also validate our contact model against the thoretical relation for tightening knots of varying unknotting numbers formulated in \cite{jawed2015untangling}.

\subsection{Validation Study: Tightening a Trefoil Knot}
\label{subsec:audoly}
In Ref. \cite{audoly2007elastic}, Audoly et al. formulated the theoretical relationship
\begin{equation}
    \frac{Fh^2}{EI} = \frac{\epsilon^4}{2} + \mu \sigma \epsilon^3,
    \label{eq:audoly}
\end{equation}
where $F$ is the traction force induced by friction; $h$ is the rod radius; $EI$ is the bending stiffness; $\mu$ is the coefficient of friction; $\sigma$ is a constant (0.492 for trefoil knots), and $\epsilon = \sqrt{h / R}$ where $R$ is the knot loop radius.

We use IMC to run a simulation of tightening a trefoil knot and record the traction forces $F$ for the parameters $h = 0.0016$ m, $E = 1.8\mathrm{e}5$ Pa ($EI = E \pi h^4 / 4$), and $\mu = 0.1$. We non-dimensionalize traction force as $\bar{F} = F h^2 / EI$ and plot this against $\epsilon$. As shown in Fig. \ref{fig:model_vaildation}(a), we observe excellent agreement between simulation results and the plotted theory.


\begin{figure}[!t]
    \centering
    \includegraphics[width=\textwidth]{/model_validation.pdf}
    \caption{Comparison of non-dimensionalized traction force $\bar F$ between IMC simulation results and theory for (a) tightening trefoil knots \cite{audoly2007elastic} and (b) tightening overhand knots of various unknotting numbers \cite{jawed2015untangling}. Simulation results are colored while theory is plotted as a dash line (\ref{eq:audoly} for plot (a) and \ref{eq:jawed} for plot (b)). 
    }
    \label{fig:model_vaildation}
\end{figure}


\subsection{Validation Study: Tightening Knots of Various Unknotting Numbers}
In addition to the validation of \cite{audoly2007elastic}, we also provide a more rigorous validation against theory for overhand knots of various unknotting numbers \cite{jawed2015untangling}. In this paper, Jawed et al. proposed the relation
\begin{equation}
    n^2 \frac{h}{e} = \frac{1}{8 \sqrt{3} \pi^2} g \left( \left[ \frac{96 \sqrt{3} \pi^2}{\mu} \cdot \frac{n^2 F h^2}{EI}     \right]^{\frac{1}{3}}    \right),
    \label{eq:jawed}
\end{equation}
where $n$ is the unknotting number; $e$ is the end-to-end shortening, and $g(\cdot)$ is a known nonlinear equation detailed in the paper. 

We use IMC to run simulations of tightening overhand knots for $n \in [1, 4]$ and $\mu=0.07$ (all other rod parameters are the same as in \ref{subsec:audoly}. We plot the recorded non-dimensionalized traction force $n^2 \bar F$ against the non-dimensionalized end-to-end shortening $\bar e = n^2 h / e$. Once again, we observe excellent agreement between simulation results and the plotted theory as shown in Fig. \ref{fig:model_vaildation}(b), thus further cementing the physical accuracy of IMC's frictional contact forces.

\clearpage

\section{Parametric Study for Flagella Bundling}
%Flagella bundling is an essential biological phenomenon in the navigation of bacteria. Since this phenomena was observed in Ref.~\cite{berg1973bacteria}, it attracts many researchers' attention since its potential in various engineering applications, including robotics~\cite{ali2017bacteria, cohen2017nanoscale, ye2013rotating}, drug delivery~\cite{mhanna2014artificial,servant2015controlled}, and etc. Many prior works studied flagella bundling via experimentally~\cite{kim2003macroscopic} or numerically~\cite{reigh2012synchronization, lee2021novel, qu2018changes, huang2021numerical}. However, prior numerical studies usually consider two or three flagella and only treat the contact forces between flagella as repulsive forces. In our designed simulator, the novel frictional contact framework is incorporated, and visually realistic result about flagella bundling can be obtained with more than three flagella. 

In this section, we perform a parametric study of flagella bundling using our simulation framework.
Motivated by scaling analysis performed in Ref.~\cite{kim2003macroscopic}, we choose four main dimensionless groups to examine: angular velocity $\bar \omega = \omega \nu z_0^4 / EI$, fixed end distance $\Delta L/a $ (distance between neighboring flagella), rod number $M$, and friction coefficient $\mu$. We refer to all quantities with a $\ \bar{} \ $ as non-dimensionalized. Note that $\omega$ is the rotation velocity of the fixed end; $\nu$ is the viscosity of the fluid media; $z_0$ is the axial length of the flagella; $EI$ is the bending stiffness; $\Delta L$ is the distance between the neighboring fixed ends, and $a$ is the radius of helical geometry for one flagellum. 

To evaluate the effects of our dimensionless groups, we define average propulsive force $\bar F_p$.
When flagella bundle, propulsive forces are generated on each fixed end. We compute the average propulsive force on each fixed end during a fixed time period (defined as number of revolutions at constant $\omega$) and average this among the $M$ flagella to obtain $F_p$. With this, we can obtain
\begin{equation}
    \bar F_p = \frac{F_p h^2}{EI}.
    \label{eq:normalizedFp}
\end{equation}

\begin{figure}[!t]
    \centering
    \includegraphics[width=\textwidth]{/parametric_study.pdf}
    \caption{Simulation results showcasing the relationship between average propulsive force $\bar F_p$ and (a) rotation velocity $\bar \omega$, (b) fixed end distance $\Delta L/a$, (c1) number of flagella $M$, and (d1) friction coefficient $\mu$ over 597 revolutions. 
    In addition, we show (c2) the total average propulsive force $M\bar F_p$ against the number of flagella $M$ over 597 revolutions. 
    Note that (d1) only includes $\mu \in [0, 0.6]$ as simulations with $\mu > 0.6$ ended before the total 597 revolutions.
    Instead, we plot (d2) the average propulsive force $\bar F_p$ against the full friction coefficient range $\mu \in [0, 1.0]$ over 322 revolutions (the earliest exit sim time).
    We note that the abnormal change between $\mu = 0.4$ and $\mu = 0.5$ for plot (d2) can be attributed to insufficient data as 322 revolutions is nowhere near the simulation end of 597 revolutions.
    %As simulations end before $t = 250$ s for $\mu > 0.6$ due to extreme tightening induced by sticking, we do not include the data for these cases. A separate full comparison of propulsive forces for all friction coefficients is given in~\ref{subsec:fpvsmu}
    }
    \label{fig:propulsiveF}
\end{figure}

In Fig.~\ref{fig:propulsiveF}, we showcase the influence of each dimensionless group. All simulations used semicoiled helices (pitch / radius $\sim$ 5) as the flagella geometry. 
For all simulations not studying the effects of friction coefficient $\mu$, we consider frictionless contact ($\mu = 0$). 
In addition, simulations not studying number of flagella $M$ used $M=2$ while those not studying fixed end distance used $\Delta L /a = 3$.
Fig.~\ref{fig:propulsiveF}(a) studies the influence of rotation velocity with the aforementioned parameters.
In Fig.~\ref{fig:propulsiveF}(b), the influence of fixed end distance is studied with normalized rotation velocity $\bar \omega = 3056$.
Next, we look into the influence of flagella number in Fig.~\ref{fig:propulsiveF}(c1) and (c2) where we set normalized rotation velocity $\bar \omega = 611$ (to minimize inertial effects).
Finally, in Fig.~\ref{fig:propulsiveF}(d1) and (d2), we study the influence of friction coefficient with rotation velocity $\bar \omega = 15280$ since we want to observe contact influence under extreme bundling.

Overall, we conclude the following preliminary results:
\begin{itemize}
    \item Higher normalized rotation velocities result in higher propulsive forces.
    \item Larger normalized fixed end distances result in higher propulsive forces, but the influence of fixed end distance taper off as the distance grows large enough.
    \item More flagella result in larger total average propulsive forces but lower per flagella average propulsive forces.
    \item The propulsive force is nearly identical for $\mu \in [0, 0.3]$ (low friction cases) and then starts to exponentially increase as $\mu$ increases past 0.3. We observe a near monotonic increase in $\bar F_p$ as $\mu$ increases, barring one abnormality explained in Fig. \ref{fig:propulsiveF}.
\end{itemize}

We provide additional insights into the frictional data in Fig.\ref{fig:propulsiveF}(d1) and (d2). First, as $\mu$ grows, the sticking surface between flagella grows, eventually resulting in ``one'' flagellum. This essentially results in a single flagellum with a higher effective stiffness, which translates to higher thrust forces as a single flagellum has been shown to have higher propulsive efficiency compared to multiple flagella with equal cumulative volume~\cite{riley2018swimming}.

%In Fig. \ref{fig:propulsiveF}(d2), the same is done for $\mu \in [0, 1.0]$ averaged over 322 revolutions ($t=135$s) as this is the earliest sim end time period ($\mu = 1.0$).
%Here, we also observe that propulsive force increases as $\mu$ increases. The abnormal change between $\mu = 0.4$ and $\mu = 0.5$ can be attributed to insufficient data as $t=135$ seconds is nowhere near the simulation end for these two scenarios.

Overall, we showcase interesting preliminary results for flagella bundling provided entirely by our simulation framework. We emphasize here that presented results have not been validated with experiments. However, the results are quite intuitive and in particular, $\bar \omega$ and $\Delta L / a$ have similar tendencies with prior works~\cite{kim2003macroscopic}. 
%We believe this simulator can help researchers in soft robotics and biology to get more physical insights in flagella bundling.


% \subsection{Normalized Propulsive Force $\bar F_p$ vs.\ Friction Coefficient $\mu$}
% \label{subsec:fpvsmu}

% We also look into the influence of $\mu$ on the propulsive forces generated by the flagella bundling. With the ends of flagella clamped, we can refer to the propulsive force $F_p$ as the external forces experienced by the clamped nodes. 
% With this, we formulate a normalized propulsive force $\bar F_p$ as
% \begin{equation}
%     \bar F_p = \frac{F_ph^2}{EI},
%     \label{eq:normalizedFp}
% \end{equation}
% where $EI$ is the bending stiffness. 
% We plot normalized propulsive force with respect to $\mu$ for two scenarios.
% In Fig.~\ref{fig:propulsiveF}(a), the relationship between normalized propulsive force $\bar F_p$ and $\mu$ is given for $\mu \in [0, 0.6]$ averaged over 250 seconds. 
% We do this as simulations for high frictional cases end before the final time $t = 250$ s due to the extreme tightening of rotating ends caused by sticking forces. 
% For this plot, we observe that the propulsive force is nearly identical for $\mu \in [0, 0.3]$ and then starts to exponentially increase as $\mu$ increases past 0.3.
% Let us explain this behavior through physics.
% First, as $\mu$ grows, the sticking surface between flagella grows, eventually resulting in ``one'' flagellum. 
% This essentially results in a single flagellum with a higher effective stiffness, which translates to higher thrust forces as a single flagellum has been shown to have higher propulsive efficiency compared to multiple flagella with equal cumulative volume~\cite{riley2018swimming}.

% \begin{figure}[!t]
%     \centering
%     \includegraphics[width=\textwidth]{propulisve_forces_final.pdf}
%     \caption{Relationship between normalized propulsive force $\bar F_p$ and friction coefficient $\mu$. Normalized propulsive force $\bar F_p$ for one specific friction coefficient is obtained as the average force from initial time $t = 0$ s to final time (a) $t = 250$ s and (b) $t=135$ s. 
%     %As simulations end before $t = 250$ s for $\mu > 0.6$ due to extreme tightening induced by sticking, we do not include the data for these cases. A separate full comparison of propulsive forces for all friction coefficients is given in~\ref{subsec:fpvsmu}
%     }
%     \label{fig:propulsiveF}
% \end{figure}

% In Fig. \ref{fig:propulsiveF}(b), the same is done for $\mu \in [0, 1.0]$ averaged over 135 seconds as this is the earliest sim end time ($\mu = 1.0$).
% Here, we also observe that propulsive force increases as $\mu$ increases. The abnormal change between $\mu = 0.4$ and $\mu = 0.5$ can be attributed to insufficient data as $t=135$ seconds is nowhere near the simulation end for these two scenarios.

\clearpage

\section{Miscellaneous Information}
\label{sec:misc_results}
\subsection{Stability of IMC and IPC}

We plot the cumulative iteration and computation time for both IMC and IPC for all flagella cases with respect to simulation time in Fig.~\ref{fig:quantitative_imc_vs_ipc}. When observing the plots, we can see that both methods have near linear growth rates (a sign of stability) for all metrics with IMC consistently possessing higher computational efficiency as indicated by the lower slopes. 
\begin{figure}[!ht]
    \centering
    \includegraphics[width=\textwidth]{Quantitive_Comparison_IMC_IPC.pdf}
    \caption{Cumulative iteration and computation time with respect to simulation time.}
    \label{fig:quantitative_imc_vs_ipc}
\end{figure}

\subsection{Solver and Computational Tools}
On the computational end, we use the sparse matrix solver oneMKL PARDISO from Intel's oneAPI Math Kernel Library \cite{MKL} and optimized all operations by compiling Eigen to use MKL as the BLAS and LAPACK backend.
All necessary gradients and Hessians were computed symbolically and created into callable functions optimized through LLVM using the open-source C++ library SymEngine~\cite{Symengine}.
All experiments were run single-threaded using an AMD Ryzen Threadripper 2990WX 32-core processor. Although parts of our code can be improved by multi-threading, we decided to forgo this as solving the dense matrix in Eq. \ref{eq:rodRSSLinear} soon becomes a bottleneck.


%TC:endignore

\clearpage

\bibliographystyle{elsarticle-num}
\bibliography{ms}

\end{document}
